Secure Key Rate of the BB84 Protocol using Finite Sample Bits

We improve the non-asymptotic key rate shown by Scarani and Renner by proposing several methods to construct tighter conservative confidence intervals of the phase error rate than one shown by them. In addition, we show that the accurate channel estimation method non-asymptotically increases the key rate over the amplitude damping channel as well as the asymptotic case in the BB84 protocol.

==> programs/mathematica/generateConventionalDataMathematica.m <==

(****************************************************************
						Parameters
****************************************************************)

epsilon=10^-5;
lower=1220000;
upper=(10^7)/4;
di=10000;
iter=10;

(****************************************************************
				        Functions
****************************************************************)

(* amplitude damping channel *)
amplitudeDamping[p_?NumberQ]:=1/4*{{2,0,0,2*Sqrt[1-p]},{0,0,0,0},{0,0,2*p,0},{2*Sqrt[1-p],0,0,2-2*p}};
(* depolarizing channel *)
depolarizing[p_?NumberQ]:=1/4*{{2-p,0,0,2-2*p},{0,p,0,0},{0,0,p,0},{2-2*p,0,0,2-p}};

(* POVM operater *)
mesurement[first_,second_]:=KroneckerProduct[first.Transpose[first],second.Transpose[second]];

watanabe=
With[{povmlist={{0,"X",0,"X"},{0,"X",1,"X"},{1,"X",0,"X"},{1,"X",1,"X"},{0,"Z",0,"X"},{0,"Z",1,"X"},{1,"Z",0,"X"},{1,"Z",1,"X"},{0,"X",0,"Z"},{0,"X",1,"Z"},{1,"X",0,"Z"},{1,"X",1,"Z"},{0,"Z",0,"Z"},{0,"Z",1,"Z"},{1,"Z",0,"Z"},{1,"Z",1,"Z"}}},
With[{size=Length[povmlist]},
Table[
With[
{pola1=povmlist[[v,1]],basis1=povmlist[[v,2]],pola2=povmlist[[v,3]],basis2=povmlist[[v,4]],
zero={{1},{0}},one={{0},{1}} },
With[
{first=If[basis1=="Z",If[pola1==0,zero,one],If[pola1==0,(zero+one)/Sqrt[2],(zero-one)/Sqrt[2]] ],
second= If[basis2=="Z",If[pola2==0,zero,one],If[pola2==0,(zero+one)/Sqrt[2],(zero-one)/Sqrt[2]] ]},
mesurement[first,second]/4
]
],{v,size}
]
]
];   

(* Generation of "perfect" distribution *)
generatePerfectDistribution[m_,povmOperater_]:=
With[{size=Length[povmOperater]},
Table[Tr[povmOperater[[u]].m],{u,size}]
];
(* Generation of "empirical" distribution *)
generateEmpiricalDistribution[trueDis_,sampleNum_]:=
Sort[Tally[RandomChoice[trueDis -> Table[i,{i,Length[trueDis]}], sampleNum]]][[All, 2]]/sampleNum;

(* Binary Entropy *)
h[x_]:=-x*Log[2,x]-(1-x)*Log[2,1-x];

(* phase error *)


(* measured phase error rate *)
measuredP[n_]:=Median[Table[With[{empDis=generateEmpiricalDistribution[trueDis,n]},
(empDis[[2]]+empDis[[3]])/(empDis[[1]]+empDis[[2]]+empDis[[3]]+empDis[[4]])],{iter}]];

(* variatinoal distance *)
variational[n_,p_]:=1-h[p+Sqrt[(-Log[epsilon]+2*Log[n+1])/(2*n)]];

(* relative entropy *)
relative[n_,p_]:=1-h[ x/. FindRoot[p*Log2[p/x]+(1-p)*Log2[(1-p)/(1-x)]==(-Log2[epsilon]+2*Log2[n+1])/n,{x,p,0.5}]];

(* chernoff bound *)
chernoff[n_,p_]:=1-h[x/. FindRoot[p*Log2[p/x]+(1-p)*Log2[(1-p)/(1-x)]==-Log2[epsilon]/n,{x,p,0.5}]];
(******* moment bound *******)
momentBound[e_,p_,t_,m_]:=Product[e-i*(1-p),{i,0,m}]/Product[t-i,{i,0,m}];
minMomentBound[p_?NumberQ,n_?IntegerQ,x_?NumberQ]:=momentBound[n*(1-x),x,n*(1-p),Floor[n*(x-p)/x]];
moment[n_,p_]:=1-h[x/. FindRoot[minMomentBound[p,n,x]==10^(-5),{x,p,0.5},Method->"Brent"]];
(******* Klar bound *******)
approximateBin[n_,m_]:=2^(n*h[m/n])/Sqrt[2*Pi*m*(1-m/n)];
f[n_,m_,p_]:=approximateBin[n,m]*(1-p)^m*p^(n-m);
klarBound[n_,m_,p_]:=(m+1)*p*10^5/(10^5*(m+1)-10^5*(n+1)*(1-p))*f[n,m,p];

klar[n_,p_]:=1-h[x/. FindRoot[Log2[klarBound[n,n*(1-p),x]]==Log2[epsilon],{x,p,0.5}]];

(******* Klar (non approximate ver.) *******
f2[n_,m_,p_]:=Binomial[n,m]*(1-p)^m*p^(n-m);
klarBound2[n_,m_,p_]:=(m+1)*p*10^5/(10^5*(m+1)-10^5*(n+1)*(1-p))*f2[n,m,p];
klar2[n_,p_]:=1-h[x/. FindRoot[Log2[klarBound2[n,n*(1-p),x]]==Log2[epsilon],{x,p,0.15}]];
*)

(****************************************************************
				        Main
****************************************************************)
(* Select channel and POVM operater*)
(* channel=depolarizing[0.1]; *)
channel=amplitudeDamping[0.1];
povmOperater=watanabe;

(* Ture Probabiblity *)
trueDis=generatePerfectDistribution[channel,povmOperater];
p=(trueDis[[2]]+trueDis[[3]])/(trueDis[[1]]+trueDis[[2]]+trueDis[[3]]+trueDis[[4]]);


variationalList=Table[{i*10000, variational[i*2500,p]}, {i,1,1000}];
Export["amp-variational-gnuplot.txt", variationalList, "Table"];
relativeList=Table[{i*10000, relative[i*2500,p]}, {i,1,1000}];
Export["amp-relative-gnuplot.txt", relativeList, "Table"];
chernoffList=Table[{i*10000, chernoff[i*2500,p]}, {i,1,1000}];
Export["amp-chernoff-gnuplot.txt", chernoffList, "Table"];
klarList=Table[{i*10000, klar[i*2500,p]}, {i,1,1000}];
Export["amp-klar-gnuplot.txt", klarList, "Table"];
ClearAll[variationalList, relativeList, chernoffList, klarList];
momentList=Table[{i*10000, moment[i*2500,p]}, {i,1,1000}];
Export["amp-moment-gnuplot.txt", momentList, "Table"];


==> programs/matlab/AmplitudeDampingChannel.m <==
function mat=AmplitudeDampingChannel(p)

mat=1/4*[
    2 0 0 2*sqrt(1-p);
    0 0 0 0;
    0 0 2*p 0;
    2*sqrt(1-p) 0 0 2-2*p
    ];

end

==> programs/matlab/ConstraintsKLDivergenceAndPartialTrace.m <==
function [result] = ConstraintsKLDivergenceAndPartialTrace(i,x)

global max_divergence;
%disp('i=');
%disp(i);
if i == 0
  [result] = KLDivergence(x) - max_divergence;
else
  [result] = partialTrace(i-1,x);
end


==> programs/matlab/DepolarizingChannel.m <==
function mat=DepolarizingChannel(p)
mat=1/4*[2-p 0 0 2-2*p ; 0 p 0 0 ; 0 0 p 0 ;2-2*p 0 0 2-p];
end

==> programs/matlab/EmpiricalDistribution.m <==
function [emp_dis phase_error con_sample_num]=EmpiricalDistribution(true_dis,sample_num)

len=length(true_dis);

cumulative_dis=zeros(1,len);
for i=1:len
    for j=1:i
        cumulative_dis(i)=cumulative_dis(i)+true_dis(j);
    end
end

counter=zeros(1,len);
for i=1:sample_num
    temp=rand;
    p=1;
    while(temp>=cumulative_dis(p))
        p=p+1;

    end
    counter(p)=counter(p)+1;
end

emp_dis=1/sample_num*counter;


con_sample_num=counter(13)+counter(14)+counter(15)+counter(16);
if nargout >1
    phase_error=(counter(14)+counter(15))/con_sample_num;
end

end

==> programs/matlab/KLDivergence.m <==
function [result] = KLDivergence(x)

global emprical_distribution;
global PennonVarToProbDistMatrixVar;

true_distribution = x * PennonVarToProbDistMatrixVar;
result=0;

for k=1:length(emprical_distribution)
  if emprical_distribution(k) > 0 && true_distribution(k) > 0
    result = result + emprical_distribution(k) * (log2(emprical_distribution(k))-log2(true_distribution(k)));
  end
end


==> programs/matlab/KLDivergenceGrad.m <==
function g = KLDivergenceGrad(p, q)

g=zeros(1,length(p));
for k=1:length(p)
  if (p(k)>0&&q(k)>0)
    g(k) = -p(k)/(log(2)*q(k));
  end
end


==> programs/matlab/KLDivergenceHess.m <==
function hm = KLDivergenceHess(p, q)

hd=zeros(1,length(p));
for k=1:length(p)
  if (p(k)>0&&q(k)>0)
    hd(k) =p(k)/(log(2)*q(k)*q(k));
  end
end
hm=diag(hd);
%disp('KLDivHess');
%disp(hd);


==> programs/matlab/Mesurement.m <==
function mat=Mesurement(c)

ketZero=[1 ; 0];
ketOne=[0 ; 1];
ketPlus=1/sqrt(2) *  (ketZero+ketOne);
ketMinus=1/sqrt(2) *  (ketZero-ketOne);

if(c=='0')
    mat=ketZero*ketZero';
elseif(c=='1')
    mat=ketOne*ketOne';
elseif(c=='+')
    mat=ketPlus*ketPlus';
elseif(c=='-')
    mat=ketMinus*ketMinus';
else
    error('Mesurement');
end

end

==> programs/matlab/PennonVarToProbDistMatrix.m <==
function m = PennonVarToProbDistMatrix()

m=zeros(10,16);
for k=1:10
  unitvector=zeros(10,1);
  unitvector(k)=1;
  matk=smat11(unitvector,4);
  m(k,:) = TrueDistribution(Watanabe(), matk);
end

    


==> programs/matlab/TrueDistribution.m <==
function dis=TrueDistribution( povm , state)

len=povm.outcome_num;

dis=zeros(1,len);
for i=1:len
    dis(i)=trace( povm.operater(:,:,i)*state );
end
end

==> programs/matlab/Watanabe.m <==
function povm=Watanabe

% Generater POVM operater in Watanabe method.
% povm is a structure as follows:
%
% povm=
%      outcome_num: positive integer
%      operater   : [(3 dimensional array)]
%
% transmitted | recieved
%      0      |     0     -> povm.operater(:,:,1) 
%      0      |     1     -> povm.operater(:,:,2) 
%      1      |     0     -> povm.operater(:,:,3)
%      1      |     1     -> povm.operater(:,:,4) 
%      0      |     +     -> povm.operater(:,:,5) 
%      0      |     -     -> povm.operater(:,:,6) 
%      1      |     +     -> povm.operater(:,:,7) 
%      1      |     -     -> povm.operater(:,:,8) 
%      +      |     0     -> povm.operater(:,:,9) 
%      +      |     1     -> povm.operater(:,:,10)
%      -      |     0     -> povm.operater(:,:,11) 
%      -      |     1     -> povm.operater(:,:,12) 
%      +      |     +     -> povm.operater(:,:,13) 
%      +      |     -     -> povm.operater(:,:,14) 
%      -      |     +     -> povm.operater(:,:,15) 
%      -      |     -     -> povm.operater(:,:,16)

povm.outcome_num=16;

eventList=[
    '0' '0' ;
    '0' '1' ;
    '1' '0' ;
    '1' '1' ;
    '0' '+' ;
    '0' '-' ;
    '1' '+' ;
    '1' '-' ;
    '+' '0' ;
    '+' '1' ;
    '-' '0' ;
    '-' '1' ;
    '+' '+' ;
    '+' '-' ;
    '-' '+' ;
    '-' '-' ;
    ];

event=eventList(1,:);
povm.operater=1/4*kron(Mesurement(event(1)), Mesurement(event(2)) );

for i=2:16
    event=eventList(i,:);
    povm.operater=cat(3,povm.operater,1/4*kron(Mesurement(event(1)),Mesurement(event(2))));
end


==> programs/matlab/conditionalVonNeumann.m <==
function [result] = conditionalVonNeumann(x)

global pinchingmatrix;
if min(eig(smat11(x,4))) <= 0
  disp('conditionalVonNeumann is called with a negative eigenvalue.');
  result=1E38;
else
  result= minusVonNeumann(x)-minusVonNeumann(x * pinchingmatrix);
end


==> programs/matlab/dConstraintsKLDivergenceAndPartialTrace.m <==
function [nnz,ind, val] = dConstraintsKLDivergenceAndPartialTrace(i, x)

if i==0
  [nnz,ind, val] = dKLDivergence(x);
else
  [nnz,ind, val] = dpartialTrace(i-1,x);
end


==> programs/matlab/dKLDivergence.m <==
function [nnz,ind,val] = dKLDivergence(x)

global emprical_distribution;
global PennonVarToProbDistMatrixVar;

nnz = length(x);
ind = 1:nnz;
val =  KLDivergenceGrad(emprical_distribution, x * PennonVarToProbDistMatrixVar) * PennonVarToProbDistMatrixVar';


==> programs/matlab/dconditionalVonNeumann.m <==
function [nnz,ind,val] = dconditionalVonNeumann(x)

global pinchingmatrix;

m=smat11(x,4);
d=eig(m);
if min(d) <= 0
  disp('dconditionalvonNeumann: negative eigenvalue encountered with x!!');
  fprintf(1, 'dconditionalvon Neumann: min eigenvalue %10g\n', min(d));
  disp(diag(d));
  exit(0);
end

m=smat11(x * pinchingmatrix,4);
d=eig(m);
if min(d) <= 0
  disp('dconditionalvonNeumann: negative eigenvalue encountered with x * pinchingmatrix!!');
  fprintf(1, 'dconditionalvon Neumann: min eigenvalue %10g\n', min(d));
  disp(diag(d));
  exit(0);
end

[nnz1,ind1,val1] = dminusVonNeumann(x);
[nnz2,ind2,val2] = dminusVonNeumann(x * pinchingmatrix);
nnz=nnz1;
ind=ind1;
val=val1 - val2 * pinchingmatrix;



==> programs/matlab/dminusVonNeumann.m <==
function [nnz,ind,val] = dminusVonNeumann(x)

%global smallnumber;
nnz = length(x);
ind = 1:nnz;
m=smat11(x,4);
[v,d]=eig(m);

%if min(diag(d)) <= 0
%  disp('dvonNeumann: negative eigenvalue encountered!!');
%  fprintf(1, 'dvon Neumann: min eigenvalue %10g\n', min(d));
%  disp(diag(d));
%  exit(0);
%end
%disp(diag((-1/log(2)) .* ones(size(diag(d))) - log2(diag(d))));
grad=v*diag((-1/log(2)) .* ones(size(diag(d))) - log2(diag(d)))*v';
for n=1:length(x)
  unitvector=zeros(1,length(x));
  unitvector(n)=1;
  val(n) = trace(smat11(unitvector,4) * grad);
end
val = -val;
%disp(val);


==> programs/matlab/dpartialTrace.m <==
function [nnz,ind, val] = dpartialTrace(i, x)

if i==0
  nnz=2;
  ind = [1;3];
  val = [1;1];
elseif i==1
  nnz=2;
  ind = [6;10];
  val = [1;1];
elseif i==2
  nnz=2;
  ind = [4;8];
  val = [1;1];
end


==> programs/matlab/generateGraphData.m <==
clear all
%addpath ..
%addpath /home/u-staff/ryutaroh/research/pennon/Pennon1.0/matlab

n = 10;
global smallnumber;
smallnumber = sqrt(eps);
clear pen;
Infinity = 1.0E38;
pen.nvars = n;
pen.nsdp = 1;
pen.blks = [4];

pen.nnz_gradient = n;
pen.nnz_hessian = n*(n+1)/2;
pen.lbv = -Infinity.*ones(n,1);
pen.ubv = Infinity.*ones(n,1);
pen.lbmv = [0];
pen.ubmv = [Infinity];
pen.mtype = [1];
pen.mnzs = [10];
pen.mrow = [];
pen.mcol = [];



pen.ioptions = [10000 1000000 0 1 1 0 2 0 1 1 0 0 0 -1 1 0 0 0 0]; 
pen.doptions = [1.0E-8 1.0E0 1.0E-0 1.0E-2 5.0E-1 5.0E-1 1.0E-6 1.0E-12 1.0e-7 0.05 1.0 1.0 1.0];

%choiMatrix=DepolarizingChannel(0.1);
choiMatrix=AmplitudeDampingChannel(0.1);
global emprical_distribution;
global max_divergence;
EPSILON=1e-5;

global PennonVarToProbDistMatrixVar;
PennonVarToProbDistMatrixVar = PennonVarToProbDistMatrix();

global hessian_densecol;
global hessian_denserow;

idx = 1;
for j=1:n
  for k=1:j
     hessian_denserow(idx)=j;
     hessian_densecol(idx)=k;
     idx = idx + 1;
  end
end

global pinchingmatrix;
pinchingmatrix=diag(svec11([1 1 0 0; 1 1 0 0; 0 0 1 1; 0 0 1 1]));

fid = fopen('amplitude_damping_gnuplot.txt', 'at', 'native', 'UTF-8');
stepsize=10000;
k=998;
while k <= 1000
  sample_size=k*stepsize;
  max_divergence = ( log2(1/EPSILON)+16*log2(sample_size+1) ) / sample_size;
  status = 0;
  [emprical_distribution dummy1 dummy2 ] = EmpiricalDistribution(TrueDistribution(Watanabe(), choiMatrix), sample_size);

  pen.xinit=svec11(0.25*eye(4));
%  pen.nlin = 3;
%  pen.nconstr = 3;
%  pen.lbc = [0 0 0];
%  pen.ubc = [0 0 0];
%  pen.my_f = 'KLDivergence';
%  pen.my_f_gradient = 'dKLDivergence';
%  pen.my_f_hessian = 'hKLDivergence';
%  pen.my_g = 'partialTrace';
%  pen.my_g_gradient = 'dpartialTrace';
%  pen.my_g_hessian = 'hpartialTrace';
%KLDivergence(svec11(eye(4)*0.25));
%  [f,x,u,status,iresults,dresults]=pennonm(pen);

%if status ~= 0
%  disp('first optimization status is not zero');
%  fprintf(fid, '%d th-iteration: first status is not zero %d\n', k, status);
%  continue;
%elseif KLDivergence(x) > max_divergence
%  disp('divergence too large');
%  fprintf(fid, '%d th-iteration: divergence too large\n', k);
%  continue;
%end

%pen.xinit=x;
pen.nlin = 3;
pen.nconstr = 4;
pen.lbc = [-Infinity 0 0 0];
pen.ubc = [0 0 0 0];
pen.my_f = 'conditionalVonNeumann';
pen.my_f_gradient = 'dconditionalVonNeumann';
pen.my_f_hessian = 'hconditionalVonNeumann';
pen.my_g = 'ConstraintsKLDivergenceAndPartialTrace';
pen.my_g_gradient = 'dConstraintsKLDivergenceAndPartialTrace';
pen.my_g_hessian = 'hConstraintsKLDivergenceAndPartialTrace';
[f,x,u,status,iresults,dresults]=pennonm(pen);

if status ~= 0
  disp('second status is not zero');
  fprintf(fid, '%d th-iteration: second status is not zero but %d\n', k, status);
%  k = k-1;
  continue;
end

fprintf(1, '%d OK\n', k);
fprintf(fid, '%d %.5g\n', k*stepsize, f);

k=k+1;
end

fclose(fid);
exit(0);


==> programs/matlab/hConstraintsKLDivergenceAndPartialTrace.m <==
function [nnz, row, col, val] = hConstraintsKLDivergenceAndPartialTrace(i, x)

if i==0
  [nnz, row, col, val] = hKLDivergence(x);
else
  [nnz, row, col, val] = hpartialTrace(i-1,x);
end


==> programs/matlab/hKLDivergence.m <==
function [nnz,row, col, val] = hKLDivergence(x)

global hessian_densecol;
global hessian_denserow;
global emprical_distribution;
global PennonVarToProbDistMatrixVar;

nnz = 55;
row=hessian_denserow;
col=hessian_densecol;

val = svec11(PennonVarToProbDistMatrixVar * KLDivergenceHess(emprical_distribution,x * PennonVarToProbDistMatrixVar) * PennonVarToProbDistMatrixVar');


==> programs/matlab/hconditionalVonNeumann.m <==
function [nnz,row, col, val] = hconditionalVonNeumann(x)

global pinchingmatrix;

m=smat11(x,4);
d=eig(m);
if min(d) <= 0
  disp('dconditionalvonNeumann: negative eigenvalue encountered with x!!');
  fprintf(1, 'dconditionalvon Neumann: min eigenvalue %10g\n', min(d));
  disp(diag(d));
  exit(0);
end

m=smat11(x * pinchingmatrix,4);
d=eig(m);
if min(d) <= 0
  disp('dconditionalvonNeumann: negative eigenvalue encountered with x * pinchingmatrix!!');
  fprintf(1, 'dconditionalvon Neumann: min eigenvalue %10g\n', min(d));
  disp(diag(d));
  exit(0);
end


global hessian_densecol;
global hessian_denserow;
val = svec11 (hconditionalVonNeumannMat(x))';
nnz = 55;
row=hessian_denserow;
col=hessian_densecol;


==> programs/matlab/hconditionalVonNeumannMat.m <==
function val = hconditionalVonNeumannMat(x)

global smallnumber;
global pinchingmatrix;

val1 = hminusVonNeumannMat(x);
val2 = hminusVonNeumannMat(x * pinchingmatrix);

val=val1 - pinchingmatrix * val2 * pinchingmatrix;
%elist=eig(val);
%if min(elist) <= -0.001
%  disp('hconditionalVonNeumann: negative Hessian');
%  disp(elist);
%  disp(eigs(smat11(x,4)));
%  exit(0);
%end


==> programs/matlab/hminusVonNeumann.m <==
function [nnz,row, col, val] = hminusVonNeumann(x)

val = svec11 (hminusVonNeumannMat(x))';
nnz = length(x)*(length(x)+1)/2;
idx = 1;
for j=1:length(x)
  for k=1:j
     row(idx)=j;
     col(idx)=k;
     idx = idx + 1;
  end
end
%disp(size(val));
%disp(row);
%disp(col);


==> programs/matlab/hminusVonNeumannMat.m <==
function val = hminusVonNeumannMat(x)

global smallnumber;
m=smat11(x,4);
[v,d]=eig(m);
eigvalues=diag(d);
%disp('hvonNeumann:eigvalues');
%disp(eigvalues);
%if min(eigvalues) <= 0
%  disp('hvonNeumann: negative eigenvalue encountered!!');
%  fprintf(1, 'von Neumann: min eigenvalue %10g\n', min(eigvalues));
%  disp(m);
%  exit(0);
%end
a=zeros(length(eigvalues));
for k=1:length(eigvalues)
  for l=1:length(eigvalues)
    if abs(eigvalues(k)-eigvalues(l)) <= smallnumber
      a(k,l) = (-1)/(log(2)*((eigvalues(k)+eigvalues(l))/2));
    else
      a(k,l) = (-log2(eigvalues(k))+log2(eigvalues(l)))/(eigvalues(k)-eigvalues(l));
    end
  end
end
%disp('hvonNeumann:matrix a');
%disp(a);
for k=1:length(x)
  unitvector=zeros(length(x),1);
  unitvector(k)=1;
  matk=smat11(unitvector,4);
  for l=1:length(x)
    unitvector=zeros(length(x),1);
    unitvector(l)=1;
    matl=smat11(unitvector,4);
    hessian(k,l) = trace(v * (a .* (v' * matk * v)) * v' * matl);
  end
end
val=-hessian;
%elist=eig(val);
%if min(elist) <= -smallnumber
%  disp('vonNeumann: negative Hessian');
%  disp(elist);
%  exit(0);
%end
%disp('hvonNeumann');
%disp(val);


==> programs/matlab/hpartialTrace.m <==
function [nnz, row, col, val] = hpartialTrace(i, x)

    nnz = 0;
    row = 0;
    col = 0;
    val = 0;


==> programs/matlab/minusVonNeumann.m <==
function [result] = minusVonNeumann(x)

m=smat11(x,4);
%disp('vonNeumann');
d = eig(m);
if min(d) <= 0
  disp('vonNeumann: negative eigenvalue encountered!!');
  %disp(d);
  fprintf(1, 'von Neumann: min eigenvalue %10g\n', min(d));
%  exit(0);
end
for k=1:length(d)
  if d(k)<=0
    d(k)=1;
  end
end
%if abs(trace(m)-1) > 1E-2
%  disp('minusVonNeumann: wrong trace');
%  disp(m);
%end
result= -sum((-1) .* d .* log2(d));


==> programs/matlab/partialTrace.m <==
function [result] = partialTrace(i,x)

%disp('i=');
%disp(i);
if i == 0
  result = x(1)+x(3)-0.5;
elseif i==1
  result = x(6)+x(10)-0.5;
elseif i==2
  result = x(4)+x(8);
end


==> programs/matlab/smat11.m <==
function [emat] = smat11(evec, dim)

    idx = 1;
    for j=1:dim
       for k=1:j
          emat(j,k) = evec(idx);
          emat(k,j) = evec(idx);
          idx = idx + 1;
       end
    end

end


==> programs/matlab/svec11.m <==
function [evec] = svec11(emat)

    [m,n]= size(emat);
    idx = 1;
    for j=1:m
       for k=1:j
          if j==k
              evec(idx) = emat(j,k);
          else
              evec(idx) = emat(j,k);
          end
          idx = idx + 1;
       end
    end

end

